A latent process model for monitoring progress towards hard-to-measure targets, with applications to mental health and online educational assessments

The recent shift to remote learning and work has aggravated long-standing problems, such as the problem of monitoring the mental health of individuals and the progress of students towards learning targets. We introduce a novel latent process model with a view to monitoring the progress of individuals towards a hard-to-measure target of interest, measured by a set of variables. The latent process model is based on the idea of embedding both individuals and variables measuring progress towards the target of interest in a shared metric space, interpreted as an interaction map that captures interactions between individuals and variables. The fact that individuals are embedded in the same metric space as the target helps assess the progress of individuals towards the target. We demonstrate, with the help of simulations and applications, that the latent process model enables a novel look at mental health and online educational assessments in disadvantaged subpopulations.

==> old/nimble_ncedl_growth_random_twotopic.R <==


setwd('~/Documents/MJ/paper/UCLA/learning progression/mcmc/')


install.packages("nimble", repos = "http://r-nimble.org", type = "source")

library(devtools)
install_github("nimble-dev/nimble", ref = "master", subdir = "packages/nimble")
# For the development release:
library(devtools)
install_github("nimble-dev/nimble", ref = "devel", subdir = "packages/nimble")



library(nimble, warn.conflicts = FALSE)
## nimble version 0.11.0 is loaded.
## For more information on NIMBLE and a User Manual,
## please visit http://R-nimble.org.
## define the model

## log normal version + error 


codeProg <- nimbleCode({
  

    for (i in 1:I) {
      for (j in 1:N) {
        r1[j,i] ~ dbern(p1[j,i])
        r2[j,i] ~ dbern(p2[j,i])
        
        logit(p1[j,i]) <- b[i] + th[j] 
      
        
        logit(p2[j,i]) <-  b[i] + th[j] + grow[j]
        
      }
      b[i] ~ dnorm(0, sd = 3)
  
    }
    
    for (j in 1:N) {

      th[j] ~ dnorm(0, sd=sd_th) 
      grow[j] ~ dnorm(0, sd=5) 
      
    }
  

  sd_th ~ dunif(0, 10) 
  #sd_grow ~ dunif(0, 10) 
  
}  )



## NEEDL data 


## data and initial setting 

## real data 

library(dplyr)

A<- read.csv('~/Documents/MJ/paper/UCLA/learning progression/mcmc/ncedl/ncedl_long.csv')
#A=read.csv('../ncedl_long.csv')

# race , gender, poor, 

table(A$srace)
table(A$sgender)
table(A$poor)


# 2=African American
# 
# 3=Native American
# 
# 4=Asian American
# 
# 5=White
# 
# 6=Multiracial
# 
# 0=No
# 
# 1=Yes Poverty 
# 
# 1=male
# 
# 2=female


## languaage 
B=A %>% filter(time %in% 1:5) %>% 
  dplyr::select(sid,time,sapply(1:7,function(x) paste('L',x,sep=''))) %>% group_by(sid) 
#B[is.na(B)]=0
B0=A %>% filter(time %in% 1:5) %>% 
  dplyr::select(sid,srace, sgender, poor, age, time,sapply(1:9,function(x) paste('L',x,sep=''))) %>% group_by(sid) 


X11 <-B0[B0$time==2,] 

#student background 
race <- X11$srace
gender <- X11$sgender
poor <- X11$poor


white <- rep(0, length(race))
white[race==5] <- 1 

hispanic <- rep(0, length(race))
hispanic[race==1] <- 1 

black <- rep(0, length(race))
black[race==2] <- 1 

multi <-rep(0, length(race))
multi[race==6] <- 1 
# 
# ## math 
# #A <- na.omit(A)
# B=A %>% filter(time %in% 1:5) %>% 
#   dplyr::select(sid,time,sapply(1:7,function(x) paste('M',x,sep=''))) %>% group_by(sid) 
# #B[is.na(B)]=0

#B <- na.omit(B)

# X1=((B %>% filter(B$time==2))> 2)+0
# X2=((B %>% filter(B$time==3))> 2)+0
# X3=((B %>% filter(B$time==4))> 2)+0
# X4=((B %>% filter(B$time==5))> 2)+0

X1 <-B[B$time==2,] 
X2 <-B[B$time==3,] 
X3 <-B[B$time==4,] 
X4 <-B[B$time==5,] 

sid12 <- intersect(X1$sid, X2$sid)
#sid123 <- intersect(sid12, X3$sid) # samme as sid12
#sid1234 <- intersect(sid123, X4$sid) # same as sid12

#test = X1[X1$sid==sid12[1],]

I= 9
X1 <- data.frame(X1)
X10 <-X1[X1$sid %in% sid12,3:I]  # change I to 9 for math  
X10[X10 <=2] <- 0 
X10[X10 >2] <- 1 

X2 <- data.frame(X2)
X20 <-X2[X1$sid %in% sid12,3:I] 
X20[X20 <=2] <- 0 
X20[X20 >2] <- 1 


X3 <- data.frame(X3)
X30 <-X3[X1$sid %in% sid12,3:I] 
X30[X30 <=2] <- 0 
X30[X30 >2] <- 1 

X4 <- data.frame(X4)
X40 <-X4[X1$sid %in% sid12,3:I] 
X40[X40 <=2] <- 0 
X40[X40 >2] <- 1 


## math 
# 
M=A %>% filter(time %in% 1:5) %>%
  dplyr::select(sid,time,sapply(1:7,function(x) paste('M',x,sep=''))) %>% group_by(sid)


MX1 <-M[M$time==2,] 
MX2 <-M[M$time==3,] 
MX3 <-M[M$time==4,] 
MX4 <-M[M$time==5,] 

sid12 <- intersect(X1$sid, X2$sid)

Msid12 <- intersect(MX1$sid, MX2$sid)


I= 9
MX1 <- data.frame(MX1)
MX10 <-MX1[MX1$sid %in% sid12,3:I]  # change I to 9 for math  
MX10[MX10 <=2] <- 0 
MX10[MX10 >2] <- 1 

MX2 <- data.frame(MX2)
MX20 <-MX2[MX1$sid %in% sid12,3:I] 
MX20[MX20 <=2] <- 0 
MX20[MX20 >2] <- 1 


MX3 <- data.frame(MX3)
MX30 <-MX3[MX1$sid %in% sid12,3:I] 
MX30[MX30 <=2] <- 0 
MX30[MX30 >2] <- 1 

MX4 <- data.frame(MX4)
MX40 <-MX4[MX1$sid %in% sid12,3:I] 
MX40[MX40 <=2] <- 0 
MX40[MX40 >2] <- 1 


## check missingness 

X200<- X20 
X300<- X30 
MX200<- MX20 
MX300<- MX30 

X200[is.na(X20)] <- -1
X300[is.na(X30)] <- -1
MX200[is.na(MX20)] <- -1
MX300[is.na(MX30)] <- -1

temp1 <- apply(X200, 1, sum, na.rm=T)
temp2 <- apply(X300, 1, sum, na.rm=T)
temp3 <- apply(MX200, 1, sum, na.rm=T)
temp4 <- apply(MX300, 1, sum, na.rm=T)

index1 <- which(temp1==-7) 
index2 <- which(temp2==-7)
index3 <- which(temp3==-7)
index4 <- which(temp4==-7)

index5 <- which(is.na(poor))
index6 <- which(is.na(race))

index <- unique(c(index1, index2, index3,index4, index5, index6))


data = cbind(X20, MX20, X30, MX30, gender, poor, white, black, hispanic, multi)

#data0 = data[complete.cases(data),]


data0 <- data[-index,]


X10 = data0[,1:7]
MX10 = data0[,8:14] 
X20 = data0[,15:21]
MX20 = data0[,22:28] 


#X10 = data0[,1:9]
#X20 = data0[,10:18] # time 4 
female = data0[,29] -1 
poor = data0[,30] -1 
white = data0[,31] 
black = data0[,32]  
hispanic = data0[,33]  
#f.white = data0[,24]  
#f.black = data0[,25]  
#f.hispanic = data0[,26]  
male = data0[,29] 
male[female==1] <- 0
male[female==0] <- 1


X <- cbind(poor, black + hispanic, poor * (black + hispanic), male)



## model for four-time points 
## constants, data, and initial values

data1 <- cbind(X10, MX10)
data2 <- cbind(X20, MX20)


## model for four-time points 
## constants, data, and initial values
constants <- list(I = ncol(data1), N = nrow(data1) ,  T= 2)

data <- list(r1 =data1, r2=data2)


set.seed(1)

inits <- list(b    = rnorm(constants$I, 0, 1),
              th   = rnorm(constants$N, 0, 1), 
              grow = rnorm(constants$N, 0, 1), 
              sd_th = 3)#, sd_grow=3)

monitors = c("b", "th", "sd_th", "grow",   "p1", "p2")

modelProg <- nimbleModel(codeProg, constants, data, inits)

cModelProg <- compileNimble(modelProg)
confProg <- configureMCMC(modelProg, monitors = monitors)

modelProgMCMC <- buildMCMC(confProg)
cModelProgMCMC <- compileNimble(modelProgMCMC, project = modelProg)

system.time(samplesProg <- runMCMC(cModelProgMCMC, niter = 4000, nburnin = 2000))

thCols <- grep("th", colnames(samplesProg))
growCols <- grep("grow", colnames(samplesProg))
betaCols <- grep("b", colnames(samplesProg))
sd_thCol <- grep("sd_th", colnames(samplesProg))
sd_growCol <- grep("sd_grow", colnames(samplesProg))

p1Col <- grep("p1", colnames(samplesProg))
p2Col <- grep("p2", colnames(samplesProg))

expit <- function(x) {exp(x) /(1+exp(x))}

samplesSummary(samplesProg[, c(growCols)])

samplesSummary(samplesProg[, c(thCols)])

samplesSummary(samplesProg[, c(betaCols, sd_thCol, sd_growCol)])



growth =apply(samplesProg[, c(growCols)], 2, mean)
summary(growth)

pdf("ncedl_growth_random_hist_two.pdf")
hist(growth, main="", xlab="", ylab="", col="#D1E5F0", border=FALSE)
dev.off()


hist( expit(growth), main="", xlab="", ylab="", col="#D1E5F0", border=FALSE)


growth_ci =apply(samplesProg[, c(growCols)], 2, quantile, prob=c(0.025, 0.975))

index=which(growth_ci[1,] <0 & growth_ci[2,] >0 )
length(index)

range = growth_ci[2,] - growth_ci[1,]
summary(range)

length(which(range>3))
length(which(range>5))

r1 = apply(samplesProg[, c(thCols)], 2, mean)[-1]
r1_ci = apply(samplesProg[, c(thCols)[-1]], 2, quantile, prob=c(0.025, 0.975)) 

r2= r1 + growth

#grow   0.63235457  0.63256306 0.03079046  0.57290269  0.692974937

p=c(486, 594,48, 415)

library(xtable)
xtable(cbind(t(rbind(growth[p],growth_ci[,p])), t(rbind(r1[p],r1_ci[,p]))), digits=2)

xtable(t(rbind(r1[p],r1_ci[,p])), digits=2)


#r1 <- ran[p,1]
#r2 <- ran[p,1] + fixef(m1)[31]

temp=cbind(r1[p],r2[p])

apply(X10[p,], 1, sum, na.rm=T)
apply(X20[p,], 1, sum, na.rm=T)


pdf("ncedl_growth_random_two.pdf")
plot(temp[1,], type="b", ylim=c(-7,7), xlab="", ylab="",xaxt = "n" ,xlim=c(0.5,2.5),  col="#33CC33", pch=16)
axis(side=1, at =c(1,2), labels =c("Pre","Post"))
points(temp[2,], type="b", col="#00FFFF", pch=17)
points(temp[3,], type="b", col="#3399FF", pch=15)
points(temp[4,], type="b", col="#FF3399", pch=3)
legend("topleft", c("A", "B", "C", "D"), pch=c(16,17,15,3), 
       col=c("#33CC33","#00FFFF","#3399FF","#FF3399") )
dev.off()


post.pr1 = array(samplesProg[, c(p1Col)],  c(2000,N, I) )
post.pr2 = array(samplesProg[, c(p2Col)],  c(2000,N, I) )



write.table(post.pr1, "post.pr1_ncedl_growth2_random_two.dat")
write.table(post.pr2, "post.pr2_ncedl_growth2_random_two.dat")


N= nrow(data1)
I= ncol(data2)

pred.sum <- matrix(NA, 100, N)
for (k in 1901:2000) {
  
  data.pred = matrix(rbinom(N*I, 1, as.vector(post.pr1[k,,] )), N,I)
  
  
  pred.sum[k-1900,] <- apply( data.pred, 1, mean, na.rm=T)
}

true.sum <- apply(data1, 1, mean, na.rm=T)



hist(apply(pred.sum,2,mean)-true.sum)

summary(apply(pred.sum,2,mean)-true.sum)


pdf("mm1_check_growth.pdf")
boxplot(pred.sum[,1:30], ylim=c(0,I) )
points(1:30, true.sum[1:30], pch=16, col=2)
dev.off()



pred.sum2 <- matrix(NA, 100, N)
for (k in 1901:2000) {
  
  #data2.pred = matrix(post.pr2[k,], N,I)
  data2.pred = matrix(rbinom(N*I, 1, as.vector(post.pr2[k,,] )), N,I)
  
  
  pred.sum2[k-1900,] <- apply( data2.pred, 1, mean, na.rm=T)
}

true.sum2 <- apply(data2, 1, mean, na.rm=T)


hist(apply(pred.sum2,2,mean)-true.sum2)

summary(apply(pred.sum2,2,mean)-true.sum2)




c1 <- rgb(173,216,230,max = 255, alpha = 150, names = "lt.blue")
c2 <- rgb(255,192,203, max = 255, alpha = 150, names = "lt.pink")

pdf("ncedl_check_hist_growth_random_two.pdf")
hist(apply(pred.sum2,2,mean)-true.sum2, main="", xlab="", ylab="",col=c2, border=FALSE) 
dev.off()


p=c(486, 594,48, 415)

pdf("ncedl2_check_growth_random_two.pdf")
boxplot(pred.sum2[,p], ylim=c(0,1) , xaxt = "n" )
axis(side=1, at =c(1:4), labels =c("I","J", "K", "L")) 
points(1:4, true.sum2[p], pch=16, col=2)
dev.off()

i=190
ts.plot(samplesProg[ , growCols[i]], xlab = 'iteration', ylab = colnames(samplesProg)[ growCols[i]])



i=1 
ts.plot(samplesProg[ , betaCols[i]], xlab = 'iteration', ylab = colnames(samplesProg)[ betaCols[i]])

ts.plot(samplesProg[ , sd_thCol], xlab = 'iteration', ylab = colnames(samplesProg)[sd_thCol])


ts.plot(samplesProg[ , gammaCols], xlab = 'iteration', ylab = colnames(samplesProg)[gammaCols])


ts.plot(samplesProg[ , sd_laCol], xlab = 'iteration', ylab = colnames(samplesProg)[sd_laCol])

i=2
ts.plot( samplesProg[ , lambdaCols[i]], xlab = 'iteration', ylab = colnames(samplesProg)[lambdaCols[i]])



# lambda 
la.m <- apply( samplesProg[,lambdaCols], 2, mean ) #, lambda2Cols[1:10] )])

la.ci <- apply( samplesProg[,lambdaCols], 2, quantile, c(0.025, 0.975) ) #, lambda2Cols[1:10] )])


which(la.ci[1,] >0)
length(which(la.ci[1,] >0))

which(la.ci[2,] <0)
length(which(la.ci[2,] <0))



## growth model

library(lme4)

X1 <- as.data.frame(X10)
id <- 1:nrow(X10)
X1$id <- id 

long1<- reshape(X1,idvar = "id", 
                varying = list(1:9), direction = "long")
colnames(long1) <- c("id", "item", "y")


X2 <- as.data.frame(X20)
id <- 1:nrow(X2)
X2$id <- id 

long2<- reshape(X2,idvar = "id", 
                varying = list(1:9), direction = "long")
colnames(long2) <- c("id", "item", "y")

long <- merge(long1, long2, by= c("id", "item"))
colnames(long) <- c("id", "item", "y1", "y2")

long12<- reshape(long,idvar = c("id", "item"), 
                 varying = list(3:4), direction = "long")

colnames(long12) <- c("id", "item", "time", "y")

long12$time2 <- long12$time -1 

m1 <- glmer(y~ 1 + time2 + (1|id), data=long12, family="binomial"  )

test = ranef(m1, condVar = TRUE)

sd = sqrt(attr(ranef(m1, condVar = TRUE)[[1]], "postVar")[1, , ])

low <- test[[1]] - 1.96*sd
up <- test[[1]] + 1.96*sd

index <- which(low[,1] <0 & up[,1] >0)


m2 <- glmer(y~ 1 + time2 + (0 + as.factor(time2)|id), data=long12, family="binomial"  )


m3 <- glmer(y~ 1 + time2 + (0+ time2|id), data=long12, family="binomial"  )

test = ranef(m3, condVar = TRUE)

sd = sqrt(attr(ranef(m3, condVar = TRUE)[[1]], "postVar")[1, , ])

low <- test[[1]] - 1.96*sd
up <- test[[1]] + 1.96*sd

index <- which(low[,1] <0 & up[,1] >0)




==> old/progression_fitting_one_simulation_mm_cov_spike_poly.R <==
install.packages('invgamma')
install.packages('ggplot2')
install.packages('pdist')
install.packages('expm')
#require('rje')
#require('ggforce')
install.packages('MCMCpack')# , repos='http://cran.us.r-project.org')
install.packages('mvtnorm')


require('invgamma')
require('ggplot2')
require('pdist')
require('expm')
#require('rje')
#require('ggforce')
require('MCMCpack')
require('mvtnorm')


require('pgdraw')
require('BayesLogit')


setwd('~/Documents/MJ/paper/UCLA/learning progression/mcmc/')



source('likelihood_functions_one_v2_random_v0_cov_poly2.R')
source('update_functions_one_v2_random_v2_cov_v2_try_v2_spike_error_ep_sim_nospike_new_spike_poly.R')
source('run_functions_one_v2_random_v2_cov_v2_spike_ep_poly.R')
source('postprocessing_code.R')


## data and initial setting 

for (i in 82:91) {
  
  
X1 <- read.table( paste("~/Documents/MJ/paper/UCLA/learning progression/mcmc/sim/group_mm_new/X1_", i, ".dat", sep=""))
X2 <- read.table( paste("~/Documents/MJ/paper/UCLA/learning progression/mcmc/sim/group_mm_new/X2_", i, ".dat", sep=""))

data1 <- X1
data2 <- X2


n.item <- ncol(data1) # I 
n.people <- nrow(data1) # N *2  


# four groups 

grade <- rep(c(1:4), each=n.people/4)
g1 <- rep(0,n.people)
g1[grade==1] <- 1
g2 <- rep(0,n.people)
g2[grade==2] <- 1
g3 <- rep(0,n.people)
g3[grade==3] <- 1
g4 <- rep(0,n.people)
g4[grade==4] <- 1


# g3 as the reference 
X <- cbind(g1,g2,g4,g3)

n.cov <- ncol(X) + 1 
  

b_int = rep(0.5, n.item)
tau_int = 1
u_int <- rnorm(n.people, mean=0, sd=tau_int)

gamma_int <-3
ep_sd_int = 0.1
#ep_int <-(rnorm(n.people, mean=0, sd=ep_sd_int)) #  c(rep(1,n.people/2), rep(1,n.people/2))

a_int <- rep(1,n.cov)#, 0,1)
 
  #expit (rnorm(n.people, mean=0, sd=lambda_sd_int))


n_dim=2
#w_int=matrix(rnorm(2*n.people,0,1),n.people,2)
w1_int=matrix(rnorm(n.people,0,1),n.people,2)
w2_int=matrix(rnorm(n.people,0,1),n.people,2)

#v_int=matrix(rnorm(2*n.item,0,1),n.item,2)
#mu_int <- apply(v_int, 2, mean)

mu_int = c(0,0)
tau_v1_int = 1
tau_v2_int = 1


library(mvtnorm)
v_int <- rmvnorm(n.item, mean=mu_int, sigma=c(tau_v1_int, tau_v2_int) *diag(2)) 



## addition 
dist1_int <- euc_dist(w1_int, v_int)
dist2_int <- euc_dist(w2_int, v_int)


omega_int <- matrix(rep(1,n.people * (n.item + n.item)) , n.people, (n.item + n.item))  


pi_int = rep(0.5,5)
xi_int  = rep(0.5,5)

ll_int = 0; 
#test = euc_dist(z_int, w_int)
lambda_ep_sd_int = 0.5
lambda_ep_int = rnorm(n.people, 0, lambda_ep_sd_int^2)
lambda_int = rnorm(n.people, 0, 1)

# hyper parameters 
h_b=5; h_w1=1; h_v =1 ; h_gamma_mu=0;  h_gamma_sd=5 ;  
h_tau=1; h_lambda_mu_a=c(0,0); h_lambda_sd_a=c(0.05,3); 
h_lambda_mu_ep=0; h_lambda_sd_ep=1; h_lambda_sd_ep2=1; 
h_mu_v = 0 ;  h_sigma_v = 5; 
#h_tau_v1=1 ; h_tau_v2 =1; 

# proposal normal density sd 
MH.b = 0.6;  MH.u=3; MH.w1=2.2; MH.v=0.2 ; MH.gamma=0.2; MH.lambda_a = c(0.5, 4, 0.2, 5, 2.7); #c(0.4, 3.5, 0.3, 3.9, 2.7); #c(0.8,0.8,0.8,0.8,0.8) ; #c(0.3,0.1,0.1,0.1,3) ; #c(0.2,0.2,0.2,0.2,3) ; 
MH.lambda_ep =0.3;
MH.mu = 0.15

M.burnin=35000
M.keep= 5000

tick <- proc.time()[3]

fit <- run.chain(as.matrix(data1), as.matrix(data2), as.matrix(X), M.burnin, M.keep, ll_int,b_int, u_int, w1_int, w2_int, v_int, 
                 mu_int, gamma_int, tau_int,a_int, lambda_ep_sd_int, pi_int, xi_int, lambda_ep_int,lambda_int,  omega_int, dist1_int, dist2_int,
    h_b, h_w1, h_v, h_gamma_mu, h_gamma_sd, h_tau,  h_lambda_mu_a, h_lambda_sd_a, 
    h_lambda_mu_ep, h_lambda_sd_ep, h_lambda_sd_ep2, 
    h_mu_v, h_sigma_v, 
    MH.b,  MH.u, MH.w1, MH.v,  MH.gamma, MH.lambda_a,MH.lambda_ep, MH.mu, ndim=2) #,pred=FALSE, prob=FALSE) 


tock <- proc.time()[3] 

tock-tick 

unlist(fit$acc)



acc <- unlist(fit$acc)

post.pi_a1 <- matrix(unlist(fit$chain.keep$pi_a1), nrow=M.keep, byrow=T) # , 2, mean)
post.pi_a2 <- matrix(unlist(fit$chain.keep$pi_a2), nrow=M.keep, byrow=T) # , 2, mean)
post.pi_a3 <- matrix(unlist(fit$chain.keep$pi_a3), nrow=M.keep, byrow=T) # , 2, mean)
post.pi_a4 <- matrix(unlist(fit$chain.keep$pi_a4), nrow=M.keep, byrow=T) # , 2, mean)


post.a1 <- matrix(unlist(fit$chain.keep$lambda_a1), nrow=M.keep, byrow=T) # , 2, mean)
post.a2 <- matrix(unlist(fit$chain.keep$lambda_a2), nrow=M.keep, byrow=T) # , 2, mean)
post.a3 <- matrix(unlist(fit$chain.keep$lambda_a3), nrow=M.keep, byrow=T) # , 2, mean)
post.a4 <- matrix(unlist(fit$chain.keep$lambda_a4), nrow=M.keep, byrow=T) # , 2, mean)
# 
# post.b <- matrix(unlist(fit$chain.keep$b), nrow=M.keep, byrow=T) # , 2, mean)
# post.g <- matrix(unlist(fit$chain.keep$gamma), nrow=M.keep, byrow=T) # , 2, mean)
# #post.la <- matrix(unlist(fit$chain.keep$lambda), nrow=M.keep, byrow=T) # , 2, mean)
# post.la.ep.sd <- matrix(unlist(fit$chain.keep$lambda_ep_sd), nrow=M.keep, byrow=T) # , 2, mean)
# #post.th <- matrix(unlist(fit$chain.keep$u), nrow=M.keep, byrow=T) # , 2, mean)
# #post.t <- matrix(unlist(fit$chain.keep$tau), nrow=M.keep, byrow=T) # , 2, mean)
# post.mu <- matrix(unlist(fit$chain.keep$mu), nrow=M.keep, byrow=T) # , 2, mean)
# post.ll <- matrix(unlist(fit$chain.keep$ll), nrow=M.keep, byrow=T) # , 2, mean)
# 
# post.w1 <- array( unlist(fit$chain.keep$w1) , c(nrow(data1),2,M.keep) )
# post.w2 <- array( unlist(fit$chain.keep$w2) , c(nrow(data1),2,M.keep) )
# post.v <- array( unlist(fit$chain.keep$v) , c(ncol(data1),2,M.keep) )
# 
# post.pr1 <- array( unlist(fit$chain.keep$pr1) , c(nrow(data1),2,M.keep) )
# post.pr2 <- array( unlist(fit$chain.keep$pr2) , c(nrow(data1),2,M.keep) )


dir <- "~/Documents/MJ/paper/UCLA/learning progression/mcmc/sim/group_mm_new/cov_spike/2/"

write.table(acc, paste(dir, "acc_", i, ".dat", sep=""))

write.table(post.pi_a1, paste(dir, "pi_a1_", i, ".dat", sep=""))
write.table(post.pi_a2, paste(dir, "pi_a2_", i, ".dat", sep=""))
write.table(post.pi_a3, paste(dir, "pi_a3_", i, ".dat", sep=""))
write.table(post.pi_a4, paste(dir, "pi_a4_", i, ".dat", sep=""))


write.table(post.a1, paste(dir, "a1_", i, ".dat", sep=""))
write.table(post.a2, paste(dir, "a2_", i, ".dat", sep=""))
write.table(post.a3, paste(dir, "a3_", i, ".dat", sep=""))
write.table(post.a4, paste(dir, "a4_", i, ".dat", sep=""))
# 
# write.table(post.b, paste(dir, "b_", i, ".dat", sep=""))
# write.table(post.g, paste(dir, "g_", i, ".dat", sep=""))
# #write.table(post.la, paste(dir, "la_", i, ".dat", sep=""))
# write.table(post.la.ep.sd, paste(dir, "la_ep_sd_", i, ".dat", sep=""))
# #write.table(post.th, paste(dir, "th_", i, ".dat", sep=""))
# #write.table(post.t, paste(dir, "t_", i, ".dat", sep=""))
# write.table(post.mu, paste(dir, "mu_", i, ".dat", sep=""))
# write.table(post.ll, paste(dir, "ll_", i, ".dat", sep="")) 
# 
# write.table(post.w1, paste(dir, "w1_", i, ".dat", sep=""))
# write.table(post.w2, paste(dir, "w2_", i, ".dat", sep=""))
# write.table(post.v, paste(dir, "v_", i, ".dat", sep=""))
# 
# write.table(post.pr1, paste(dir, "pr1_", i, ".dat", sep=""))
# write.table(post.pr2, paste(dir, "pr2_", i, ".dat", sep=""))
# 


}

###############
# Results 
###############

dir <- "~/Documents/MJ/paper/UCLA/learning progression/mcmc/sim/group_mm_new/cov_spike/2/"


M=300
aa3 <- matrix(NA, M,4)
aa3.med <- matrix(NA, M,4)
aa.pi3 <- matrix(NA, M,4)
for (i in 1:M) {
  
  
  a1.pi <- read.table(paste(dir, "pi_a1_", i, ".dat", sep=""))
  a2.pi <- read.table(paste(dir, "pi_a2_", i, ".dat", sep=""))
  a3.pi <- read.table(paste(dir, "pi_a3_", i, ".dat", sep=""))
  a4.pi <- read.table(paste(dir, "pi_a4_", i, ".dat", sep=""))

  a1.pi.m <- apply(a1.pi, 2, mean)
  a2.pi.m <- apply(a2.pi, 2, mean)
  a3.pi.m <- apply(a3.pi, 2, mean)
  a4.pi.m <- apply(a4.pi, 2, mean)

  aa.pi3[i,] <- c(a1.pi.m, a2.pi.m, a3.pi.m, a4.pi.m)
  
  a1 <- read.table( paste(dir, "a1_", i, ".dat", sep=""))
  a2 <- read.table( paste(dir, "a2_", i, ".dat", sep=""))
  a3 <- read.table( paste(dir, "a3_", i, ".dat", sep=""))
  a4 <- read.table( paste(dir, "a4_", i, ".dat", sep=""))
  
  a1.m <- apply(a1, 2, mean)
  a2.m <- apply(a2, 2, mean)
  a3.m <- apply(a3, 2, mean)
  a4.m <- apply(a4, 2, mean)
  
  aa3[i,] <- c(a1.m, a2.m, a3.m, a4.m)
  
  a1.med <- apply(a1, 2, median)
  a2.med <- apply(a2, 2, median)
  a3.med <- apply(a3, 2, median)
  a4.med <- apply(a4, 2, median)
  
  aa3.med[i,] <- c(a1.m, a2.m, a3.m, a4.m)  
  
  
}

#sel=92:120
summary(aa.pi3[sel,])

index1 <- which(aa.pi3[sel,1] > 0.5)
index2 <- which(aa.pi3[sel,2] > 0.5)
index3 <- which(aa.pi3[sel,3] > 0.5)
index4 <- which(aa.pi3[sel,4] > 0.5)

summary(aa3[sel,])
summary(aa3.med[sel,])

#sum(aa3[,1]< aa3[,2])
sum(aa3[,2]< aa3[,3])
sum(aa3[,3]< aa3[,4])



c1 <- rgb(173,216,230,max = 255, alpha = 150, names = "lt.blue")
c2 <- rgb(255,192,203, max = 255, alpha = 80, names = "lt.pink")
c3 <- rgb(216,173,230, max = 255, alpha = 80, names = "lt.purple")
#c4 <- rgb(255,192,203, max = 255, alpha = 150, names = "lt.pink2")
#c4 <- rgb(173,216,230,max = 255, alpha = 200, names = "lt.blue")
c4 <- rgb(216,230,173,max = 255, alpha = 100, names = "lt.green")


pdf("sim_cov_result1_pi.pdf")
#hist(aa.pi3[,1], xlim=c(0,1), main="", xlab="", ylab="", col=c1, border=FALSE,  cex.axis=2)
hist(aa.pi3[,2],xlim=c(0,1), main="", xlab="", ylab="", col=c2, border=FALSE)
hist(aa.pi3[,3],main="", xlab="", ylab="", col=c3, border=FALSE, add=TRUE)
hist(aa.pi3[,4],main="", xlab="", ylab="", col=c4, border=FALSE, add=TRUE)
legend("topright", c(expression(psi[1]) , expression(psi[2]) , expression(psi[3]) ),
       bty = "n" , col=c(c2,c3,c4), pch=16, cex=2)
dev.off()


pdf("sim_cov_result_mm_cov_spike_med.pdf")
hist(aa3.med[,1], xlim=c(-15,10), main="", xlab="", ylab="", col=c1, border=FALSE,  cex.axis=2)#, ylim=c(0,15))
hist(aa3.med[,2],  main="", xlab="", ylab="", col=c2, border=FALSE, add=TRUE)
hist(aa3.med[,3],main="", xlab="", ylab="", col=c3, border=FALSE, add=TRUE)
hist(aa3.med[,4],main="", xlab="", ylab="", col=c4, border=FALSE, add=TRUE)
legend("topleft", c(expression(delta[0]), expression(delta[1]) , expression(delta[2]) , expression(delta[3]) ),
       bty = "n" , col=c(c1,c2,c3,c4), pch=16, cex=2)
dev.off()


pdf("sim_cov_result_mm_cov_spike.pdf")
hist(aa3[,1], xlim=c(-15,10), main="", xlab="", ylab="", col=c1, border=FALSE,  cex.axis=2)#, ylim=c(0,15))
hist(aa3[,2],  main="", xlab="", ylab="", col=c2, border=FALSE, add=TRUE)
hist(aa3[,3],main="", xlab="", ylab="", col=c3, border=FALSE, add=TRUE)
hist(aa3[,4],main="", xlab="", ylab="", col=c4, border=FALSE, add=TRUE)
legend("topleft", c(expression(delta[0]), expression(delta[1]) , expression(delta[2]) , expression(delta[3]) ),
       bty = "n" , col=c(c1,c2,c3,c4), pch=16, cex=2)
dev.off()


pdf("sim_cov_result_mm_cov_spike_index.pdf")
hist(aa3[index1,1], xlim=c(-20,20), main="", xlab="", ylab="", col=c1, border=FALSE,  cex.axis=2, ylim=c(0,15))
hist(aa3[index2,2],  main="", xlab="", ylab="", col=c2, border=FALSE, add=TRUE)
hist(aa3[index3,3],main="", xlab="", ylab="", col=c3, border=FALSE, add=TRUE)
hist(aa3[index4,4],main="", xlab="", ylab="", col=c4, border=FALSE, add=TRUE)
legend("topleft", c(expression(psi[0]), expression(psi[1]) , expression(psi[2]) , expression(psi[3]) ),
       bty = "n" , col=c(c1,c2,c3,c4), pch=16, cex=2)
dev.off()


pdf("sim_cov_result1.pdf")
hist(expit(aa3[,1]), xlim=c(0,1), main="", xlab="", ylab="", col=c1, border=FALSE,  cex.axis=2, ylim=c(0,15))
hist(expit(aa3[,2]),  main="", xlab="", ylab="", col=c2, border=FALSE, add=TRUE)
hist(expit(aa3[,3]),main="", xlab="", ylab="", col=c3, border=FALSE, add=TRUE)
hist(expit(aa3[,4]),main="", xlab="", ylab="", col=c4, border=FALSE, add=TRUE)
legend("topleft", c(expression(psi[0]), expression(psi[1]) , expression(psi[2]) , expression(psi[3]) ),
       bty = "n" , col=c(c1,c2,c3,c4), pch=16, cex=2)
dev.off()




##########################
# parameter estimates 
##########################

dir <- "~/Documents/MJ/paper/UCLA/learning progression/mcmc/sim/group_mm/cov_spike/"

i=1 
post.la.ep.sd <- 
  read.table(paste(dir, "la_ep_sd_", i, ".dat", sep=""))

apply(post.la.ep.sd,2,mean)

plot(post.la.ep.sd[,1], type="l")


dir  <- "~/Documents/MJ/paper/UCLA/learning progression/mcmc/"


# posterior inclusion probability 
post.pi_a1 <- matrix(unlist(fit$chain.keep$pi_a1), nrow=M.keep, byrow=TRUE) 
post.m.pi_a1 <- apply(post.pi_a1, 2, mean)

post.pi_a2 <- matrix(unlist(fit$chain.keep$pi_a2), nrow=M.keep, byrow=TRUE) 
post.m.pi_a2 <- apply(post.pi_a2, 2, mean)

post.pi_a3 <- matrix(unlist(fit$chain.keep$pi_a3), nrow=M.keep, byrow=TRUE) 
post.m.pi_a3 <- apply(post.pi_a3, 2, mean)

post.pi_a4 <- matrix(unlist(fit$chain.keep$pi_a4), nrow=M.keep, byrow=TRUE) 
post.m.pi_a4 <- apply(post.pi_a4, 2, mean)

post.pi_a5 <- matrix(unlist(fit$chain.keep$pi_a5), nrow=M.keep, byrow=TRUE) 
post.m.pi_a5 <- apply(post.pi_a5, 2, mean)


post.m.pi_a1
post.m.pi_a2
post.m.pi_a3
post.m.pi_a4
post.m.pi_a5

                  
post.a1 <- matrix(unlist(fit$chain.keep$lambda_a1), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a1 <- apply(post.a1, 2, mean)
post.m.a1 

post.ci.a1 <- apply(post.a1, 2, quantile, c(0.025, 0.975))
post.ci.a1 


plot(post.a1, main=paste("a",1), type="l")
abline(post.m.a1, 0, lwd=2, col=1)


post.a2 <- matrix(unlist(fit$chain.keep$lambda_a2), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a2 <- apply(post.a2, 2, mean)
post.m.a2 

post.ci.a2 <- apply(post.a2, 2, quantile, c(0.025, 0.975))
post.ci.a2 


plot(post.a2, main=paste("a",2), type="l")
abline(post.m.a2, 0, lwd=2, col=1)



post.a3 <- matrix(unlist(fit$chain.keep$lambda_a3), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a3 <- apply(post.a3, 2, mean)
post.m.a3 

post.ci.a3 <- apply(post.a3, 2, quantile, c(0.025, 0.975))
post.ci.a3 


plot(post.a3, main=paste("a",3), type="l")
abline(post.m.a3, 0, lwd=2, col=1)


post.a4 <- matrix(unlist(fit$chain.keep$lambda_a4), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a4 <- apply(post.a4, 2, mean)
post.m.a4 

post.ci.a4 <- apply(post.a4, 2, quantile, c(0.025, 0.975))
post.ci.a4 


plot(post.a4, main=paste("a",4), type="l")
abline(post.m.a4, 0, lwd=2, col=1)


post.a5 <- matrix(unlist(fit$chain.keep$lambda_a5), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a5 <- apply(post.a5, 2, mean)
post.m.a5 

post.ci.a5 <- apply(post.a5, 2, quantile, c(0.025, 0.975))
post.ci.a5 


plot(post.a5, main=paste("a",5), type="l")
abline(post.m.a5, 0, lwd=2, col=1)


post.a12 <- matrix(unlist(fit$chain.keep$lambda_a12), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a12 <- apply(post.a12, 2, mean)
post.m.a12

post.ci.a12 <- apply(post.a12, 2, quantile, c(0.025, 0.975))
post.ci.a12


plot(post.a12, main=paste("a",12), type="l")
abline(post.m.a12, 0, lwd=2, col=1)


post.a13 <- matrix(unlist(fit$chain.keep$lambda_a13), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a13 <- apply(post.a13, 2, mean)
post.m.a13

post.ci.a13 <- apply(post.a13, 2, quantile, c(0.025, 0.975))
post.ci.a13


plot(post.a13, main=paste("a",13), type="l")
abline(post.m.a13, 0, lwd=2, col=1)


post.a14 <- matrix(unlist(fit$chain.keep$lambda_a14), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a14 <- apply(post.a14, 2, mean)
post.m.a14

post.ci.a14 <- apply(post.a14, 2, quantile, c(0.025, 0.975))
post.ci.a14


plot(post.a14, main=paste("a",14), type="l")
abline(post.m.a14, 0, lwd=2, col=1)



post.a15 <- matrix(unlist(fit$chain.keep$lambda_a15), nrow=M.keep, byrow=T) # , 2, mean)
post.m.a15 <- apply(post.a15, 2, mean)
post.m.a15

post.ci.a15 <- apply(post.a15, 2, quantile, c(0.025, 0.975))
post.ci.a15


plot(post.a15, main=paste("a",15), type="l")
abline(post.m.a15, 0, lwd=2, col=1)






pi <- c(post.m.pi_a1,post.m.pi_a2,
        post.m.pi_a3,post.m.pi_a4,post.m.pi_a5)

a <- c(post.m.a1, post.m.a2, post.m.a3, 
       post.m.a4, post.m.a5)
ci.a1 <- c(post.ci.a1[1], post.ci.a2[1], post.ci.a3[1], 
           post.ci.a4[1], post.ci.a5[1])
ci.a2 <- c(post.ci.a1[2], post.ci.a2[2], post.ci.a3[2], 
           post.ci.a4[2], post.ci.a5[2])

all <- cbind(pi,a, ci.a1, ci.a2)

all <- cbind(a, ci.a1, ci.a2)

#all <- cbind(expit(a), expit(ci.a1), expit(ci.a2))

library(xtable)
xtable(all, digits=2)



pi <- c(post.m.pi_a1,post.m.pi_a2,
        post.m.pi_a3,post.m.pi_a4,post.m.pi_a5)

a <- c(post.m.a1, post.m.a2, post.m.a3, 
       post.m.a4, post.m.a5)
ci.a1 <- c(post.ci.a1[1], post.ci.a2[1], post.ci.a3[1], 
           post.ci.a4[1], post.ci.a5[1])
ci.a2 <- c(post.ci.a1[2], post.ci.a2[2], post.ci.a3[2], 
           post.ci.a4[2], post.ci.a5[2])


a2 <- c(post.m.a12, post.m.a12, post.m.a13, 
        post.m.a14, post.m.a15)
ci.a12 <- c(post.ci.a12[1], post.ci.a12[1], post.ci.a13[1], 
            post.ci.a14[1], post.ci.a15[1])
ci.a22 <- c(post.ci.a12[2], post.ci.a12[2], post.ci.a13[2], 
            post.ci.a14[2], post.ci.a15[2])

all <- cbind(pi,(a), (ci.a1), (ci.a2)) # (a2), expit(ci.a12), expit(ci.a22))
all 
xtable(all, digits=2)


all <- cbind(pi, expit(a), expit(ci.a1), expit(ci.a2), expit(a2), expit(ci.a12), expit(ci.a22))

library(xtable)
xtable(all, digits=2)




post.la.sd <- matrix(unlist(fit$chain.keep$lambda_ep_sd), nrow=M.keep, byrow=T) # , 2, mean)
post.m.la.sd <- apply(post.la.sd, 2, mean)
post.ci.la.sd <- apply(post.la.sd, 2, quantile, prob=c(0.025, 0.975))

post.m.la.sd
post.ci.la.sd



plot(post.la.sd , main=paste("lambda_sd"), type="l")
abline(post.m.la.sd , 0, lwd=2, col=1)

sd(post.la.sd[1,])


post.b <- matrix(unlist(fit$chain.keep$b), nrow=M.keep, byrow=T) # , 2, mean)
post.m.b <- apply(post.b, 2, mean)
post.m.b 



for (i in 1:n.item) {
#
#pdf(paste(dir,"b_one_i", i, ".pdf",sep="")) 
  
plot(post.b[,i], main=paste("b",i), type="l")
#abline(trueA[i], 0, lwd=2, col=2)
abline(post.m.b[i], 0, lwd=2, col=1)

dev.off()
}


post.g <- matrix(unlist(fit$chain.keep$gamma), nrow=M.keep, byrow=T) # , 2, mean)
post.m.g <- apply(post.g, 2, mean)
post.m.g


pdf(paste(dir,"g_one", ".pdf",sep="")) 

plot(post.g , main=paste("gamma"), type="l")
abline(post.m.g, 0, lwd=2, col=1)

dev.off()




post.la <- matrix(unlist(fit$chain.keep$lambda), nrow=M.keep, byrow=T) # , 2, mean)
post.m.la <- apply(post.la, 2, mean)
post.m.la

plot(1:M.keep, post.la[,188], type="l")
post.m.la[188]

la.ci <- apply(post.la, 2, quantile, c(0.025, 0.975) )


which((la.ci[1,]) >0)

which((la.ci[2,]) <0)

length(which(la.ci[1,] >0))
length(which(la.ci[2,] <0))


pdf(paste(dir,"lam_one", ".pdf",sep="")) 

for (i in 1:5) { 
plot(post.la[,i], main=paste("lambda", i ), type="l")
abline(post.m.la, 0, lwd=2, col=1)
}

dev.off()

post.t <- matrix(unlist(fit$chain.keep$tau), nrow=M.keep, byrow=T) # , 2, mean)
post.m.t <- apply(post.t, 2, mean)
quantile(post.t, probs=c(0.025, 0.975))


pdf(paste(dir,"t_one", ".pdf",sep="")) 

plot(post.t, main=paste("tau"), type="l")
abline(post.m.t, 0, lwd=2, col=1)

dev.off()


post.th <- matrix(unlist(fit$chain.keep$u), nrow=M.keep, byrow=T) # , 2, mean)
post.m.th <- apply(post.th, 2, mean)
post.m.th[1:20]
mean(post.m.th)

i=1 
plot(post.th[,i], main=paste("th",i), type="l")
#abline(trueA[i], 0, lwd=2, col=2)
abline(post.m.th[i], 0, lwd=2, col=1)

score <- apply(y, 1, sum)


# item mean 
post.mu <- matrix(unlist(fit$chain.keep$mu), nrow=M.keep, byrow=T) # , 2, mean)
post.m.mu <- apply(post.mu, 2, mean)
post.m.mu 

# epsilon 

# item mean 
post.ep <- matrix(unlist(fit$chain.keep$lambda_ep), nrow=M.keep, byrow=T) # , 2, mean)
post.m.ep <- apply(post.ep, 2, mean)
post.m.ep 


i=1 
plot(post.ep, main=paste("ep"), type="l")
abline(post.m.ep, 0, lwd=2, col=1)


write.table(post.b, paste(dir,"post.b.dat", sep=""))
write.table(post.g, paste(dir,"post.g.dat", sep=""))
write.table(post.la, paste(dir,"post.la.dat", sep=""))
write.table(post.t, paste(dir,"post.t.dat", sep=""))
write.table(post.th, paste(dir,"post.th.dat", sep=""))



#########################
## progression check 
#########################

m=5000 
w1.m <- fit$chain.keep$w1[[m]]

w2.m <- fit$chain.keep$w2[[m]]

v.m <- fit$chain.keep$v[[m]]

mu.m <- unlist(fit$chain.keep$mu[[m]])

la.m <- fit$chain.keep$lambda[[m]]

th.m <- fit$chain.keep$u[[m]]

b.m <- fit$chain.keep$b[[m]]

g.m <- fit$chain.keep$g[[m]]


# plot 

p=20
plot_latent_p(w1.m, w2.m, mu.m, p, la.m, th.m)

p=30
plot_latent_p(w1.m, w2.m, mu.m, p, la.m, th.m)

p=60
plot_latent_p(w1.m, w2.m, mu.m, p, la.m, th.m)

p=80
plot_latent_p(w1.m, w2.m, mu.m, p, la.m, th.m)

data1[p,]
data2[p,]


# with item positions 
plot_latent_pv(w1.m, w2.m, v.m, mu.m, p)

apply(v.m,2,mean)

# items are not really close to each other  
#why mu.m is different from apply(v.m, 2, mean)? 
# should we estimate the center mu and give a little random effect? 

#########################
## latent space 
#########################

ww <- fit$chain.keep$w1
for (i in 1:M) {
w1=fit$chain.keep$w1[[i]] 
w2=fit$chain.keep$w2[[i]] 
ww[[i]] <- rbind(w1,w2)
}


matched <- procrustes_postprocess(w=ww, v=fit$chain.keep$v, mu= fit$chain.keep$mu, ll= fit$chain.keep$ll)


data <- rbind(data1,data2)
# from the Procustese function 
w0 <- matched$w
v0 <- matched$v
mu0 <- matched$mu

arr.w0 <- array( unlist(w0) , c(nrow(data),2,M.keep) )
w0.mean = apply( arr.w0 , 1:2 , mean )

arr.v0 <- array( unlist(v0 ) , c(ncol(data),2,M.keep) )
v0.mean = apply( arr.v0 , 1:2 , mean )


arr.mu0 <- array( unlist(mu0) , c(ncol(data),2,M.keep) )
mu0.mean = apply( arr.mu0 , 1:2 , mean )


# bounds 
v0.low = apply( arr.v0 , 1:2 , quantile, 0.025 )
v0.up = apply( arr.v0 , 1:2 , quantile, 0.975 )

all <- cbind(v0.mean[,1], v0.low[,1], v0.up[,1], 
             v0.mean[,2], v0.low[,2], v0.up[,2])

library(xtable)
xtable(all, digits=2)


w0.sd = apply( arr.w0 , 1:2 , sd )


w0.low = apply( arr.w0 , 1:2 , quantile, 0.025 )
w0.up = apply( arr.w0 , 1:2 , quantile, 0.975 )

write.table(w0.mean, paste(dir,"z1.mean.dat", sep=""))
write.table(v0.mean, paste(dir,"w1.mean.dat", sep=""))

write.table(v0.low, paste(dir,"w1.low.dat", sep=""))
write.table(v0.up, paste(dir,"w1.up.dat", sep=""))



# plot 

N =nrow(w0.mean)
n <- N/2
w01 <- w0.mean[1:n,] 
w02 <- w0.mean[(n+1):N,] 

plot_latent(w1=w01, w2=w02, v=v0.mean, mu=mu0.mean)


xlim = c(-.1,.1)
ylim = c(-.1,.1)

p=100
plot_latent_p(w1=w01, w2=w02, mu=mu0.mean, p, post.m.la, post.m.th, lim=c(xlim, ylim))

# after matching 
# not exactly on the straight path 
# lambda is always 0.5 
# mathing basd on M works, but not works based on max (ll)
# latent space shrinks 





######## old #############




matched <- procrustes_trans(z=fit$chain.keep$z, w=fit$chain.keep$w, ll=fit$chain.keep$ll)

# from the Procustese function 
z1 <- matched$z1 
w1 <- matched$w1

arr.z1 <- array( unlist(z1) , c(nrow(y),2,M.keep) )
z1.mean = apply( arr.z1 , 1:2 , mean )

arr.w1 <- array( unlist(w1) , c(ncol(y),2,M.keep) )
w1.mean = apply( arr.w1 , 1:2 , mean )


w1.low = apply( arr.w1 , 1:2 , quantile, 0.025 )
w1.up = apply( arr.w1 , 1:2 , quantile, 0.975 )

all <- cbind(w1.mean[,1], w1.low[,1], w1.up[,1], 
             w1.mean[,2], w1.low[,2], w1.up[,2])

library(xtable)
xtable(all, digits=2)


z1.sd = apply( arr.z1 , 1:2 , sd )


z1.low = apply( arr.z1 , 1:2 , quantile, 0.025 )
z1.up = apply( arr.z1 , 1:2 , quantile, 0.975 )


dir <- "/Users/jeon/Documents/mj/paper/UCLA/MCMC/script/drv/log_norm/"
write.table(z1.mean, paste(dir,"z1.mean.dat", sep=""))
write.table(w1.mean, paste(dir,"w1.mean.dat", sep=""))

write.table(w1.low, paste(dir,"w1.low.dat", sep=""))
write.table(w1.up, paste(dir,"w1.up.dat", sep=""))


#windows()
plot.new()
plot_latent(z1.mean, w1.mean)


# gender 
gender <- read.table("verb_male.dat")[,1]
male <- which(gender==1)
female <- which(gender==0)


gender <- spelling_male #read.table("spelling_male.dat")#[,1]
male <- which(gender==1)
female <- which(gender==0)

# twin status 

zyg <- twin$zyg
identical <- which(zyg==1)
fertenal <- which(zyg==2)

# baseline data status 

status <- base_only[,23] # 2


i4 <- c(1,4,5,8)
i1 <- c(2,3,6,7)
i3 <- c(9,12,13,16,17,20,21,24)
i2 <- c(10,11,14,15,18,19,22,23)

# version 1
plot_latent <- function(z, w,  title="")
{
  z=data.frame(z)
  w=data.frame(w)
  names(z)=c('coord1','coord2')
  names(w)=c('coord1','coord2')
  
  p0<-ggplot()
  #p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(z)[identical],col="zm"),data=z[identical,],cex=4, fontface = "bold")
  #p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(z)[fertenal],col="zf"),data=z[fertenal,],cex=4, fontface = "bold")
  #p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(z),col="z"),data=z,cex=4, fontface = "bold")
  
  p0<-p0+geom_point(aes(x=coord1,y=coord2,col="z"),data=z,cex=1)
  
  #p0<-p0+geom_point(aes(x=coord1,y=coord2,col="w", label=rownames(w)),data=w,cex=3)
  
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w), colour="w"),data=w,cex=4, fontface = "bold")
  
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i1], colour="w"),data=w[i1,],cex=4, fontface = "bold", color="#009E73")
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i2], colour="w"),data=w[i2,],cex=4, fontface = "bold", color="#D55E00")
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i3], colour="w"),data=w[i3,],cex=4, fontface = "bold", color="#0072B2")
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i4], colour="w"),data=w[i4,],cex=4, fontface = "bold", color="#CC79A7")
  
  
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w), colour="w"),data=w,cex=4, fontface = "bold")
  
  
  p0 <- p0 + geom_text(check_overlap = TRUE)
  #p0 <- p0 + geom_label()
  p0<-p0+xlab('coordinate 1')+ylab('coordinate 2') +ggtitle(paste('Latent space') )
  #p0 <- p0 + scale_fill_discrete(name = "color")
  
  print(p0)
}

#windows()
plot_latent(z1.mean, w1.mean)


# this is good : final one! 
i4 <- c(1,4,5,8)
i1 <- c(2,3,6,7)
i3 <- c(9,12,13,16,17,20,21,24)
i2 <- c(10,11,14,15,18,19,22,23)


# version 2
plot_latent <- function(z, w,  title="")
{
  z=data.frame(z)
  w=data.frame(w)
  names(z)=c('coord1','coord2')
  names(w)=c('coord1','coord2')
  
  p0<-ggplot()
  #p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(z)[identical],col="zm"),data=z[identical,],cex=4, fontface = "bold")
  #p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(z)[fertenal],col="zf"),data=z[fertenal,],cex=4, fontface = "bold")
  #p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(z),col="z"),data=z,cex=4, fontface = "bold")
  
  
  #p0<-p0+geom_point(aes(x=coord1,y=coord2,col="w", label=rownames(w)),data=w,cex=3)
  
  #p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w), colour="w"),data=w,cex=4, fontface = "bold")
  
  p0<-p0+geom_point(aes(x=coord1,y=coord2,col="z"),data=z,cex=1)
  
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i1], cex=5, colour="w_I1"),data=w[i1,],fontface = "bold")#, color="#009E73")
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i2], cex=5, colour="w_I2"),data=w[i2,],fontface = "bold")#, color="#D55E00")
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i3], cex=5, colour="w_I3"),data=w[i3,], fontface = "bold")#, color="#0072B2")
  p0<-p0+geom_text(aes(x=coord1,y=coord2,label=rownames(w)[i4], cex=5, colour="w_I4"),data=w[i4,], fontface = "bold")#, color="#CC79A7")
  
  p0 <- p0 + geom_text(check_overlap = TRUE)
  #p0 <- p0 + geom_label()
  p0<-p0+xlab('coordinate 1')+ylab('coordinate 2') +ggtitle(paste('Latent space') )
  #p0 <- p0 + scale_fill_discrete(name = "color")
  
  print(p0)
}


dir <- "/Users/jeon/Documents/mj/paper/UCLA/MCMC/script/drv/log_norm/"


pdf(paste(dir, "zw_drv.pdf", sep=""))
plot_latent(z1.mean, w1.mean)
dev.off() 


plot_latent <- function(z, w, title="")
{
  z=data.frame(z)
  w=data.frame(w)
  names(z)=c('coord1','coord2')
  names(w)=c('coord1','coord2')
  
  p0<-ggplot()
  p0 <- p0 + xlim(-0.4, 0.4) + ylim(-0.44, 0.8)
  p0<-p0+geom_point(aes(x=coord1,y=coord2,col="z"),data=z,cex=3)

  p0<-p0+geom_point(aes(x=coord1,y=coord2,col="w"),data=w,cex=3)
  p0<-p0+xlab('coordinate 1')+ylab('coordinate 2')+ggtitle(paste('Latent space'))
  
  print(p0)
}



plot_latent(z1.mean, w1.mean)



score <- apply(y, 1, sum)
perfect = which(score==50)
loser = which(score==0)

plot_latent(z1.mean[-c(perfect, loser),], w1.mean)




plot_latent <- function(z, w, title="")
{
  z=data.frame(z)
  w=data.frame(w)
  names(z)=c('coord1','coord2')
  names(w)=c('coord1','coord2')
  
  p0<-ggplot()
  p0 <- p0 + xlim(-0.05, 0.05) + ylim(-0.04, 0.04)
  p0<-p0+geom_point(aes(x=coord1,y=coord2,col="z"),data=z,cex=3)

  p0<-p0+geom_point(aes(x=coord1,y=coord2,col="w"),data=w,cex=3)
  p0<-p0+xlab('coordinate 1')+ylab('coordinate 2')+ggtitle(paste('Latent space'))
  
  print(p0)
}


windows()
plot_latent(z1.mean, w1.mean)


==> old/progression_fitting_one_v2_random_v_ncedl_original_final_v2.R <==
install.packages('invgamma')
install.packages('ggplot2')
install.packages('pdist')
install.packages('expm')
#require('rje')
#require('ggforce')
install.packages('MCMCpack')# , repos='http://cran.us.r-project.org')
install.packages('mvtnorm')


require('invgamma')
require('ggplot2')
require('pdist')
require('expm')
#require('rje')
#require('ggforce')
require('MCMCpack')
require('mvtnorm')



setwd('~/Documents/MJ/paper/UCLA/learning progression/mcmc/')


#setwd("/Users/jeon/Documents/mj/paper/UCLA/MCMC/script")

source('likelihood_functions_one_v2_random_v.R')
source('update_functions_one_v2_random_v2_final.R')
source('run_functions_one_v2_random_v2.R')
source('postprocessing_code.R')


## data and initial setting 

## real data 

library(dplyr)

A<- read.csv('~/Documents/MJ/paper/UCLA/learning progression/mcmc/ncedl/ncedl_long.csv')
#A=read.csv('../ncedl_long.csv')

# race , gender, poor, 

table(A$srace)
table(A$sgender)
table(A$poor)


# 2=African American
# 
# 3=Native American
# 
# 4=Asian American
# 
# 5=White
# 
# 6=Multiracial
# 
# 0=No
# 
# 1=Yes Poverty 
# 
# 1=male
# 
# 2=female


## languaage 
B=A %>% filter(time %in% 1:5) %>% 
  dplyr::select(sid,time,sapply(1:7,function(x) paste('L',x,sep=''))) %>% group_by(sid) 
#B[is.na(B)]=0
B0=A %>% filter(time %in% 1:5) %>% 
  dplyr::select(sid,srace, sgender, poor, age, time,sapply(1:9,function(x) paste('L',x,sep=''))) %>% group_by(sid) 


X11 <-B0[B0$time==2,] 

#student background 
race <- X11$srace
gender <- X11$sgender
poor <- X11$poor


white <- rep(0, length(race))
white[race==5] <- 1 

hispanic <- rep(0, length(race))
hispanic[race==1] <- 1 

black <- rep(0, length(race))
black[race==2] <- 1 

multi <-rep(0, length(race))
multi[race==6] <- 1 



white <- rep(0, length(race))
white[race==5] <- 1 

hispanic <- rep(0, length(race))
hispanic[race==1] <- 1 

black <- rep(0, length(race))
black[race==2] <- 1 

multi <-rep(0, length(race))
multi[race==6] <- 1 

# 
# ## math 
# #A <- na.omit(A)
# B=A %>% filter(time %in% 1:5) %>% 
#   dplyr::select(sid,time,sapply(1:7,function(x) paste('M',x,sep=''))) %>% group_by(sid) 
# #B[is.na(B)]=0

#B <- na.omit(B)

# X1=((B %>% filter(B$time==2))> 2)+0
# X2=((B %>% filter(B$time==3))> 2)+0
# X3=((B %>% filter(B$time==4))> 2)+0
# X4=((B %>% filter(B$time==5))> 2)+0

X1 <-B[B$time==2,] 
X2 <-B[B$time==3,] 
X3 <-B[B$time==4,] 
X4 <-B[B$time==5,] 

sid12 <- intersect(X1$sid, X2$sid)
#sid123 <- intersect(sid12, X3$sid) # samme as sid12
#sid1234 <- intersect(sid123, X4$sid) # same as sid12

#test = X1[X1$sid==sid12[1],]

I= 9
X1 <- data.frame(X1)
X10 <-X1[X1$sid %in% sid12,3:I]  # change I to 9 for math  
X10[X10 <=2] <- 0 
X10[X10 >2] <- 1 

X2 <- data.frame(X2)
X20 <-X2[X1$sid %in% sid12,3:I] 
X20[X20 <=2] <- 0 
X20[X20 >2] <- 1 


X3 <- data.frame(X3)
X30 <-X3[X1$sid %in% sid12,3:I] 
X30[X30 <=2] <- 0 
X30[X30 >2] <- 1 

X4 <- data.frame(X4)
X40 <-X4[X1$sid %in% sid12,3:I] 
X40[X40 <=2] <- 0 
X40[X40 >2] <- 1 


## math 
# 
M=A %>% filter(time %in% 1:5) %>%
  dplyr::select(sid,time,sapply(1:7,function(x) paste('M',x,sep=''))) %>% group_by(sid)


MX1 <-M[M$time==2,] 
MX2 <-M[M$time==3,] 
MX3 <-M[M$time==4,] 
MX4 <-M[M$time==5,] 

sid12 <- intersect(X1$sid, X2$sid)

Msid12 <- intersect(MX1$sid, MX2$sid)


I= 9
MX1 <- data.frame(MX1)
MX10 <-MX1[MX1$sid %in% sid12,3:I]  # change I to 9 for math  
MX10[MX10 <=2] <- 0 
MX10[MX10 >2] <- 1 

MX2 <- data.frame(MX2)
MX20 <-MX2[MX1$sid %in% sid12,3:I] 
MX20[MX20 <=2] <- 0 
MX20[MX20 >2] <- 1 


MX3 <- data.frame(MX3)
MX30 <-MX3[MX1$sid %in% sid12,3:I] 
MX30[MX30 <=2] <- 0 
MX30[MX30 >2] <- 1 

MX4 <- data.frame(MX4)
MX40 <-MX4[MX1$sid %in% sid12,3:I] 
MX40[MX40 <=2] <- 0 
MX40[MX40 >2] <- 1 


## check missingness 

X200<- X20 
X300<- X30 
MX200<- MX20 
MX300<- MX30 

X200[is.na(X20)] <- -1
X300[is.na(X30)] <- -1
MX200[is.na(MX20)] <- -1
MX300[is.na(MX30)] <- -1

temp1 <- apply(X200, 1, sum, na.rm=T)
temp2 <- apply(X300, 1, sum, na.rm=T)
temp3 <- apply(MX200, 1, sum, na.rm=T)
temp4 <- apply(MX300, 1, sum, na.rm=T)

index1 <- which(temp1==-7) 
index2 <- which(temp2==-7)
index3 <- which(temp3==-7)
index4 <- which(temp4==-7)

index5 <- which(is.na(poor))
index6 <- which(is.na(race))

index <- unique(c(index1, index2, index3,index4, index5, index6))


data = cbind(X20, MX20, X30, MX30, gender, poor, white, black, hispanic, multi)
#data0 = data[complete.cases(data),]


data0 <- data[-index,]


X10 = data0[,1:7]
MX10 = data0[,8:14] 
X20 = data0[,15:21]
MX20 = data0[,22:28] 


#X10 = data0[,1:9]
#X20 = data0[,10:18] # time 4 
female = data0[,29] -1 
poor = data0[,30] -1 
white = data0[,31] 
black = data0[,32]  
hispanic = data0[,33]  
#f.white = data0[,24]  
#f.black = data0[,25]  
#f.hispanic = data0[,26]  
male = data0[,29] 
male[female==1] <- 0
male[female==0] <- 1

# literacy 
X10 = X10; #data0[,3:9]
X20 = X20; #data0[,12:18] # time 4 

# factor analysis

library(mirt)

m1<- mirt(X1, 1)
m2<- mirt(X1, 2)
m3<- mirt(X1, 3)

###################
# beginning 
###################


#y <- rbind(X1, X2)

data1 <- X10
data2 <- X20

n.item <- ncol(data1) # I 
n.people <- nrow(data1) # N *2  

b_int = rep(0.5, n.item)
tau_int = 1
u_int <- rnorm(n.people, mean=0, sd=tau_int)

gamma_int <-5
lambda_sd_int = 2
lambda_int <- rep(3,n.people) #  c(rep(1,n.people/2), rep(1,n.people/2))
  
  #expit (rnorm(n.people, mean=0, sd=lambda_sd_int))


n_dim=2
#w_int=matrix(rnorm(2*n.people,0,1),n.people,2)
w1_int=matrix(rnorm(n.people,0,1),n.people,2)
w2_int=matrix(rnorm(n.people,0,1),n.people,2)

#v_int=matrix(rnorm(2*n.item,0,1),n.item,2)
#mu_int <- apply(v_int, 2, mean)

mu_int = c(0,0)
tau_v1_int = 1
tau_v2_int = 1

v_int <- rmvnorm(n.item, mean=mu_int, sigma=c(tau_v1_int, tau_v2_int) *diag(2)) 
  


ll_int = 0; 
#test = euc_dist(z_int, w_int)


# hyper parameters 
h_b=5; h_w1=1; h_v =1 ; h_gamma_mu=0;  h_gamma_sd=2 ;  
h_tau=1; h_lambda_mu=0; h_lambda_sd=2; h_lambda_sd1=1; h_lambda_sd2=1; 
h_mu_v = 0 ;  h_sigma_v = 5; 
h_tau_v1=1 ; h_tau_v2 =1; 

# proposal normal density sd 
MH.b = 0.8;  MH.u=4; MH.w1=1.4; MH.v=0.2 ; MH.gamma=1.3; MH.lambda =5 ; MH.mu = 0.15; MH.lambda_sd =4

M.burnin =8000
M.keep= 2000#0

tick <- proc.time()[3]

fit <- run.chain(data1, data2, M.burnin, M.keep, ll_int,b_int, u_int, w1_int, w2_int, v_int, mu_int, 
                 gamma_int, tau_int,lambda_int, lambda_sd_int, tau_v1_int, tau_v2_int, 
h_b, h_w1, h_v, h_gamma_mu, h_gamma_sd, h_tau,  h_lambda_mu, h_lambda_sd, h_lambda_sd1,  h_lambda_sd2, 
h_mu_v, h_sigma_v, h_tau_v1, h_tau_v2, 
MH.b,  MH.u, MH.w1, MH.v,  MH.gamma, MH.lambda,  MH.mu, MH.lambda_sd, ndim=2) #,pred=FALSE, prob=FALSE) 

tock <- proc.time()[3] 

tock-tick 

fit$acc


##########################
# parameter estimates 
##########################


dir  <- "~/Documents/MJ/paper/UCLA/learning progression/mcmc/"


post.b <- matrix(unlist(fit$chain.keep$b), nrow=M.keep, byrow=T) # , 2, mean)
post.m.b <- apply(post.b, 2, mean)
post.m.b 


for (i in 1:n.item) {
#
#pdf(paste(dir,"b_one_i", i, ".pdf",sep="")) 
  
plot(post.b[,i], main=paste("b",i), type="l")
#abline(trueA[i], 0, lwd=2, col=2)
abline(post.m.b[i], 0, lwd=2, col=1)

dev.off()
}


post.g <- matrix(unlist(fit$chain.keep$gamma), nrow=M.keep, byrow=T) # , 2, mean)
post.m.g <- apply(post.g, 2, mean)
post.ci.g <- apply(post.g, 2, quantile, prob=c(0.025, 0.975))

post.m.g
post.ci.g


pdf(paste(dir,"g_one", ".pdf",sep="")) 

plot(post.g , main=paste("gamma"), type="l")
abline(post.m.g, 0, lwd=2, col=1)

dev.off()



post.la.sd <- matrix(unlist(fit$chain.keep$lambda_sd), nrow=M.keep, byrow=T) # , 2, mean)
post.m.la.sd <- apply(post.la.sd, 2, mean)
post.m.la.sd

plot(post.la.sd[,1] , main=paste("lambda_sd"), type="l")
abline(post.m.la.sd[1] , 0, lwd=2, col=1)


post.la <- matrix(unlist(fit$chain.keep$lambda), nrow=M.keep, byrow=T) # , 2, mean)
post.m.la <- apply(post.la, 2, mean)
post.m.la

write.table(post.m.la, "ncel_post.m.la.dat")

plot(1:M.keep, post.la[,5], type="l")
#post.m.la[188]

la.ci <- apply(post.la, 2, quantile, c(0.025, 0.975) )

hist(post.m.la)

index1 <- which((la.ci[1,]) >0)

index2 <- which((la.ci[2,]) <0)

index <- unique(c(index1,index2))

length(which(la.ci[1,] >0))
length(which(la.ci[2,] <0))


round(post.ci.la[,index2],2)


pdf(paste(dir,"lam_one", ".pdf",sep="")) 

for (i in 1:5) { 
plot(post.la[,i], main=paste("lambda", i ), type="l")
abline(post.m.la, 0, lwd=2, col=1)
}

dev.off()

post.t <- matrix(unlist(fit$chain.keep$tau), nrow=M.keep, byrow=T) # , 2, mean)
post.m.t <- apply(post.t, 2, mean)
quantile(post.t, probs=c(0.025, 0.975))


pdf(paste(dir,"t_one", ".pdf",sep="")) 

plot(post.t, main=paste("tau"), type="l")
abline(post.m.t, 0, lwd=2, col=1)

dev.off()


post.th <- matrix(unlist(fit$chain.keep$u), nrow=M.keep, byrow=T) # , 2, mean)
post.m.th <- apply(post.th, 2, mean)
post.m.th[1:20]
mean(post.m.th)


write.table(post.m.th, "ncel_post.m.th.dat")

i=1 
plot(post.th[,i], main=paste("th",i), type="l")
#abline(trueA[i], 0, lwd=2, col=2)
abline(post.m.th[i], 0, lwd=2, col=1)


# item mean 
post.mu <- matrix(unlist(fit$chain.keep$mu), nrow=M.keep, byrow=T) # , 2, mean)
post.m.mu <- apply(post.mu, 2, mean)
post.m.mu 



write.table(post.b, paste(dir,"post.b.dat", sep=""))
write.table(post.g, paste(dir,"post.g.dat", sep=""))
write.table(post.la, paste(dir,"post.la.dat", sep=""))
write.table(post.t, paste(dir,"post.t.dat", sep=""))
write.table(post.th, paste(dir,"post.th.dat", sep=""))



#########################
## progression check 
#########################


matched <- procrustes_postprocess(w1=fit$chain.keep$w1, w2=fit$chain.keep$w2, v=fit$chain.keep$v, mu= fit$chain.keep$mu, ll= unlist(fit$chain.keep$ll))


data <- rbind(data1,data2)
# from the Procustese function 
w10 <- matched$w1
w20 <- matched$w2
v0 <- matched$v
mu0 <- matched$mu

arr.w10 <- array( unlist(w10) , c(nrow(data1),2,M.keep) )
w10.mean = apply( arr.w10 , 1:2 , mean )

#write.table(w10.mean, "ncedl_w10.mean.dat")

arr.w20 <- array( unlist(w20) , c(nrow(data1),2,M.keep) )
w20.mean = apply( arr.w20 , 1:2 , mean )

arr.v0 <- array( unlist(v0 ) , c(ncol(data1),2,M.keep) )
#v0.mean = apply( arr.v0 , 1:2 , mean )

#write.table(v0.mean, "ncedl_v0.mean.dat")

arr.mu0 <- array( unlist(mu0) , c(M.keep,2) )
mu0.mean = apply( arr.mu0 , 2, mean )


# bounds 
v0.low = apply( arr.v0 , 1:2 , quantile, 0.025 )
v0.up = apply( arr.v0 , 1:2 , quantile, 0.975 )

all <- cbind(v0.mean[,1], v0.low[,1], v0.up[,1], 
             v0.mean[,2], v0.low[,2], v0.up[,2])

#library(xtable)
#xtable(all, digits=2)


w10.sd = apply( arr.w10 , 1:2 , sd )
w10.low = apply( arr.w10 , 1:2 , quantile, 0.025 )
w10.up = apply( arr.w10 , 1:2 , quantile, 0.975 )


w20.sd = apply( arr.w20 , 1:2 , sd )
w20.low = apply( arr.w20 , 1:2 , quantile, 0.025 )
w20.up = apply( arr.w20 , 1:2 , quantile, 0.975 )

post.la <- matrix(unlist(fit$chain.keep$lambda), nrow=M.keep, byrow=T) # , 2, mean)
post.ci.la <- apply(post.la, 2, quantile, c(0.025,0.975) )
post.sd.la <- apply(post.la, 2, sd )
post.m.la <- apply(post.la, 2, mean )

post.th <- matrix(unlist(fit$chain.keep$u), nrow=M.keep, byrow=T) # , 2, mean)
post.m.th <- apply(post.th, 2, mean)
post.sd.th <- apply(post.th, 2, sd)
post.ci.th <- apply(post.th, 2, quantile, c(0.025,0.975) )

## from here 

mu01.mean <-  apply(v0.mean,2,mean)

w2 <- genw2_mean(w10.mean, mu01.mean, post.m.la) 


round(expit(post.m.la[p]),2)
round(expit(post.ci.la[,p]),2)

index 
hist(expit(post.m.la[index]))

w10.mean[index,]
w2[index,]

expit(post.m.la[index])
index[c(6,26)]

index1
index2

p=416 ; p=137 ; p=119; p=173

p= order(post.m.la)[373]

p= order(post.m.la)[35]


xlim = c(-1.5,1)
ylim = c(-1.5,1.5)

expit(post.ci.la[,order(post.m.la)[11:30]])
expit(post.m.la[order(post.m.la)[11:30]])

expit(post.ci.la[,order(post.m.la)[701:730]])
expit(post.m.la[order(post.m.la)[701:730]])

p1=416 ; p=137 ; p=258;  p=119;
p=order(post.m.la)[29]
#p=347
# with item positions 
plot_latent_pv(w1.m=w10.mean, w2.m=w2, v.m=v0.mean, mu.m=mu01.mean, p, post.m.la, post.m.th, lim=c(xlim, ylim))

440
16
314
156

expit(post.ci.la[,16])
expit(post.m.la[16])

p1=16 ; p2= 632#314#587#347
p3=286#501#119#258;  
p4=431# 440#  119;
#402
pdf(paste("ncedl_one_3_no", ".pdf", sep=""))

plot_latent_pv_three(w1.m=w10.mean, w2.m=w2, v.m=v0.mean, mu.m=mu01.mean, 
                p1=p3, p2=p2, p3=p4, la.m=post.m.la,  th.m  =  post.m.th, lim=c(xlim, ylim), no.item=TRUE)

dev.off()

pdf(paste("ncedl_one_3", ".pdf", sep=""))
plot_latent_pv_three(w1.m=w10.mean, w2.m=w2, v.m=v0.mean, mu.m=mu01.mean, 
                     p1=p1, p2=p2, p3=p4, la.m=post.m.la,  th.m  =  post.m.th, lim=c(xlim, ylim), no.item=FALSE)
dev.off()


pdf(paste("ncedl_one_4_no", ".pdf", sep=""))

#p1=order(post.m.la)[37]  #95  ; 156
#p1=156 ; p2=347 ; p3=258;  p4=119;

plot_latent_pv_four(w1.m=w10.mean, w2.m=w2, v.m=v0.mean, mu.m=mu01.mean, 
                     p1=p1, p2=p2, p3=p3,  p4=p4, la.m=post.m.la,  
                    th.m  =  post.m.th, lim=c(xlim, ylim), no.item=TRUE,
                    target="L")

dev.off()


pdf(paste("ncedl_one_4", ".pdf", sep=""))
plot_latent_pv_four(w1.m=w10.mean, w2.m=w2, v.m=v0.mean, mu.m=mu01.mean, 
                    p1=p1, p2=p2, p3=p3,  p4=p4, la.m=post.m.la,  
                    th.m  =  post.m.th, lim=c(xlim, ylim), no.item=FALSE,
                    target="L")

dev.off()



#posterior correlation 
cor.test(post.m.th, post.m.la)
#> cor(post.m.th, post.m.la)
#[1] -0.3559071



p1=16 ; p2= 632#314#587#347
p3=286#501#119#258;  
p4=431# 440#  119;

#p=c(16 ,347 ,119, 431)
p=c(16 ,632 ,286, 431)


female = data0[,29] -1 
poor = data0[,30] -1 
white = data0[,31] 
black = data0[,32]  
hispanic = data0[,33]  
multi= data0[,34]  
#f.black = data0[,35]  
#f.hispanic = data0[,36]  


#race==2: hispanic, race==7: white  ; race=1: black 
tab = cbind(female[p],white[p], black[p], hispanic[p], poor[p], round(expit(post.m.la[p]),2), round(expit(post.ci.la[1,p]),2), round(expit(post.ci.la[2,p]),2), 
            round(post.m.th[p],2) , round(post.ci.th[1,p],2), round(post.ci.th[2,p],2)) #round(post.sd.th[p],2)  )
colnames(tab) <- c("female", "white", "black", "hispanic" ,"free lunch", "progress rate", "low.b", "high.b", "baseline ability", "sd" )

library(xtable)
xtable(tab) 



p1=156 ; p2=347 ; p3=258;  p4=119;

#p=c(156 ,347 ,258,119)
p=c(16 ,632 ,286, 431)

#dist <- euc_dist(w10.mean[p,], mu01.mean)
#dist0 <- dist * post.m.la[p] 
#dist02 <- dist1 + ( (dist-dist1) * la.m2[p] )

dist <- euc_dist(w10.mean[p,], mu01.mean)
dist1 <- dist * expit(post.m.la)[p] 
#dist2 <- dist - (dist0 + ( (dist1) * la.m2[p] )) 


Distance <- rbind(dist, dist1)
Time <- factor(rep(1:2,each=4))
Student <- factor(rep(c("E", "F", "G", "H"), 2))

df2 <- data.frame(Time, Distance, Student)

head(df2)

#p <- ggplot(data=df2, aes(x=Student, y=Distance, fill=Time)) +
#  geom_bar(stat="identity") + theme_minimal()
#p <- p + scale_fill_brewer(palette="Blues")

p <- ggplot(data=df2, aes(x=Student, y=Distance, fill=Time)) +
  geom_bar(stat="identity", position=position_dodge()) + theme_minimal()
p <- p + scale_fill_brewer(palette="Blues")



p <- p  +  theme_classic()

p <- p  +  theme(
  axis.text.x = element_text(size=20),
  #axis.title.x = element_blank(), #size=20),
  axis.text.y = element_text(size=20) ,
  axis.title=element_text(size=20,face="bold"), 
  legend.title=element_text(size=20), 
  legend.text=element_text(size=18))

p

pdf("dist_ncedl_4.pdf")
p 
dev.off()



## kernel density plots of the four students 
p=c(16 ,632 ,286, 431)

pdf("ncedl_kernel.pdf")
plot(density(expit(post.la[,p[1]]), bw=0.1), xlim=c(-0.25,1.25), col="#33CC33", 
     ylim=c(0,3.5), main="", xlab="",ylab="")
points(density(expit(post.la[,p[2]]), bw=0.1), type="l", col="#33CCCC")
points(density(expit(post.la[,p[3]]), bw=0.1), type="l", col="#3399FF")
points(density(expit(post.la[,p[4]]), bw=0.1), type="l", col="#FF3399")
abline(v=expit(post.m.la)[p[1]],  col="#33CC33", lty=2)
abline(v=expit(post.m.la)[p[2]],  col="#33CCCC", lty=3)
abline(v=expit(post.m.la)[p[3]],  col="#3399FF", lty=4)
abline(v=expit(post.m.la)[p[4]],  col="#FF3399", lty=5)
legend("topleft", c("E", "F", "G", "H"), pch=16, col=c("#33CC33","#33CCCC","#3399FF","#FF3399") )
dev.off()

pdf("ncedl_hist.pdf")
hist( expit(post.m.la), main="", xlab="", ylab="", col="#D1E5F0", border=FALSE, xlim=c(0,1))
dev.off()   

summary(expit(post.m.la))


## posterior predictive checks 

# data 1 
pr1 <- fit$chain.keep$pr1

post.pr1 <- array( unlist(fit$chain.keep$pr1) , c(nrow(data1),ncol(data1),M.keep) )
#post.pr <- matrix(unlist(fit$chain.keep$pr), nrow=M.keep, byrow=T) # , 2, mean)
#post.m.pr <- apply( post.pr  , 1:2 , mean )

N= nrow(data1)
I= ncol(data1)

pred.sum <- matrix(NA, 100, I)
for (k in 1901:2000) {
data1.pred = matrix(rbinom(nrow(data1)*ncol(data1), 1, as.vector(post.pr1[,,k] )), N,I)

pred.sum[k-1900,] <- apply(data1.pred, 2, mean, na.rm=T)
}

true.sum <- apply(X10, 2, mean, na.rm=T)



pdf("ncedl1_check.pdf")
boxplot(pred.sum, ylim=c(0,1) )
points(1:I, true.sum, pch=16, col=2)
dev.off()


# data 2 
pr2 <- fit$chain.keep$pr2

post.pr2 <- array( unlist(fit$chain.keep$pr2) , c(nrow(data1),ncol(data1),M.keep) )
#post.pr <- matrix(unlist(fit$chain.keep$pr), nrow=M.keep, byrow=T) # , 2, mean)
#post.m.pr <- apply( post.pr  , 1:2 , mean )

N= nrow(data1)
I= ncol(data1)

pred.sum2 <- matrix(NA, 100, I)
for (k in 1901:2000) {
  data2.pred = matrix(rbinom(nrow(data1)*ncol(data1), 1, as.vector(post.pr2[,,k] )), N,I)
  
  pred.sum2[k-1900,] <- apply(data2.pred, 2, mean, na.rm=T)
}

true.sum2 <- apply(X20, 2, mean, na.rm=T)


boxplot(pred.sum2)
points(1:I, true.sum2, pch=16, col=2)


pdf("ncedl2_check.pdf")
boxplot(pred.sum2, ylim=c(0,1) )
points(1:I, true.sum2, pch=16, col=2)
dev.off()


# 
# # Use position=position_dodge()
# p <- ggplot(data=df2, aes(x=Student, y=Distance, fill=Time)) +
#   geom_bar(stat="identity", position=position_dodge()) + theme_minimal()
# # Use custom colors
# #p + scale_fill_manual(values=c('#999999','#E69F00'))
# # Use brewer color palettes
# p <- p + scale_fill_brewer(palette="Blues")
# 
# pdf("dist.pdf")
# p 
# dev.off()

## theta distribtuion 
# 
# plot(density(post.m.th, bw=1.5))
# 
# post.m.th[c(401,24,222,168)]
# 
# pe <- data.frame(
#   p=factor(paste("p", c(401,24,222,168), sep="")),
#   x =post.m.th[c(401,24,222,168)],
#   y = c(0,0,0,0)
# )
# 
# df <- data.frame(
#   female=factor(female),
#   white=factor(white),
#   poor=factor(poor),  
#   Theta= post.m.th
# )
# 
# p <- ggplot(df, aes(x=Theta)) + 
#   #geom_density()+ 
#   stat_density(adjust = 3, color="darkblue", fill="lightblue")
# p <- p + geom_text(aes(x=x,y=y,label=p,col='p'),data=pe,
#                    cex=7,fontface="bold") 
# p <- p  + ylim(0.00, 0.3) + xlim(-4.5, 3.5)
# p
# 
# pdf("theta.pdf")
# p
# dev.off()
# 
# post.m.th[c(401,24,222,168)]
# 

# p <- ggplot(df, aes(x=theta,color=latino)) + 
#   geom_density() 
#   #stat_density(adjust = 3, color="darkblue", fill="lightblue")
# p


## race, gender, poor 
## beta regression 


# beta regression 
#data("GasolineYield", package = "betareg")
#gy_logit <- betareg(yield ~ batch + temp, data = GasolineYield)

library(betareg)

la.m1= expit(post.m.la )

m1 <- betareg(la.m1~ as.factor(g12) + as.factor(gender) + as.factor(poor) + as.factor(white) + post.m.th)



# linear 


# linear regression for real values 
m01 <- lm(la.m1~  as.factor(g12) + as.factor(gender) + as.factor(poor) + as.factor(white)+ post.m.th)




race[p]
gender[p]
poor[p]

tab0 <- cbind(coef(summary(m0))$mean[, c(1,2,4)], coef(summary(m1))$mean[, c(1,2,4)])

xtable(tab0, digits=2)

m0$coefficients
m0$effects
#m1 <- lm(la.m1~ as.factor(gender))
#m2 <- lm(la.m1~ as.factor(poor))
#m3 <- lm(la.m1~ as.factor(race))
#m4 <- lm(la.m1~ as.factor(latino))
#m5 <- lm(la.m1~ as.factor(lat_bla))










################ OLD #########################



post.w1 <- matrix(unlist(fit$chain.keep$w1), nrow=M.keep, byrow=T) # , 2, mean)
w1.m <- apply(post.w1, 2, mean)

post.w2 <- matrix(unlist(fit$chain.keep$w2), nrow=M.keep, byrow=T) # , 2, mean)
w2.m <- apply(post.w2, 2, mean)


post.v <- matrix(unlist(fit$chain.keep$v), nrow=M.keep, byrow=T) # , 2, mean)
v.m <- apply(post.v, 2, mean)


post.mu <- matrix(unlist(fit$chain.keep$mu), nrow=M.keep, byrow=T) # , 2, mean)
mu.m <- apply(post.mu, 2, mean)


post.la <- matrix(unlist(fit$chain.keep$lambda), nrow=M.keep, byrow=T) # , 2, mean)
la.m <- apply(post.la, 2, mean)


post.th <- matrix(unlist(fit$chain.keep$u), nrow=M.keep, byrow=T) # , 2, mean)
th.m <- apply(post.th, 2, mean)


post.b <- matrix(unlist(fit$chain.keep$b), nrow=M.keep, byrow=T) # , 2, mean)
b.m <- apply(post.b, 2, mean)


post.g <- matrix(unlist(fit$chain.keep$g), nrow=M.keep, byrow=T) # , 2, mean)
g.m <- apply(post.g, 2, mean)


#########################
## latent space 
#########################
# 
# 
# M= M.keep
# ww <- fit$chain.keep$w1
# for (i in 1:M) {
# w1=fit$chain.keep$w1[[i]] 
# w2=fit$chain.keep$w2[[i]] 
# ww[[i]] <- rbind(w1,w2)
# }


matched <- procrustes_postprocess(w1=fit$chain.keep$w1, w2=fit$chain.keep$w2, v=fit$chain.keep$v, mu= fit$chain.keep$mu, ll= unlist(fit$chain.keep$ll))


data <- rbind(data1,data2)
# from the Procustese function 
w10 <- matched$w1
w20 <- matched$w2
v0 <- matched$v
mu0 <- matched$mu

arr.w10 <- array( unlist(w10) , c(nrow(data1),2,M.keep) )
w10.mean = apply( arr.w10 , 1:2 , mean )

arr.w20 <- array( unlist(w20) , c(nrow(data1),2,M.keep) )
w20.mean = apply( arr.w20 , 1:2 , mean )

arr.v0 <- array( unlist(v0 ) , c(ncol(data1),2,M.keep) )
v0.mean = apply( arr.v0 , 1:2 , mean )


arr.mu0 <- array( unlist(mu0) , c(M.keep,2) )
mu0.mean = apply( arr.mu0 , 2, mean )


# bounds 
v0.low = apply( arr.v0 , 1:2 , quantile, 0.025 )
v0.up = apply( arr.v0 , 1:2 , quantile, 0.975 )

all <- cbind(v0.mean[,1], v0.low[,1], v0.up[,1], 
             v0.mean[,2], v0.low[,2], v0.up[,2])

library(xtable)
xtable(all, digits=2)


w10.sd = apply( arr.w10 , 1:2 , sd )
w10.low = apply( arr.w10 , 1:2 , quantile, 0.025 )
w10.up = apply( arr.w10 , 1:2 , quantile, 0.975 )


w20.sd = apply( arr.w20 , 1:2 , sd )
w20.low = apply( arr.w20 , 1:2 , quantile, 0.025 )
w20.up = apply( arr.w20 , 1:2 , quantile, 0.975 )



write.table(w0.mean, paste(dir,"z1.mean.dat", sep=""))
write.table(v0.mean, paste(dir,"w1.mean.dat", sep=""))

write.table(v0.low, paste(dir,"w1.low.dat", sep=""))
write.table(v0.up, paste(dir,"w1.up.dat", sep=""))



# plot 

#N =nrow(w0.mean)
#n <- N/2
#w01 <- w10.mean#[1:n,] 
#w02 <- w20.mean#[(n+1):N,] 

plot_latent(w1=w10.mean, w2=w20.mean, v=v0.mean, mu=mu0.mean)


xlim = c(-3,4)
ylim = c(-4,3)

p=10
plot_latent_p(w1=w10.mean, w2=w20.mean, mu=mu0.mean, p, la.m, th.m, lim=c(xlim, ylim))

# with item positions 
plot_latent_pv(w1.m=w10.mean, w2.m=w20.mean, v.m=v0.mean, mu.m=mu0.mean, p, la.m, th.m, lim=c(xlim, ylim))






